All Things Retarded: Radiation-Reaction in Worldline Quantum Field Theory

We exhibit an initial-value formulation of the worldline quantum field theory (WQFT) approach to the classical two-body problem in general relativity. We show that the Schwinger-Keldysh (in-in) formalism leads to purely retarded propagators in the evaluation of observables in the WQFT. Integration technology for retarded master integrals is introduced at third post-Minkowskian (3PM) order. As an application we compute the complete radiation-reacted impulse and radiated four momentum for the scattering of two non-spinning neutron stars including tidal effects at 3PM order, as well as the leading (2PM) far-field gravitational waveform.

==> anc/ancillary.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*All Things Retarded: Radiation-Reaction in Worldline Quantum Field Theory*)


(* ::Section:: *)
(*Notation*)


(* ::Subsection:: *)
(*Scalars/Constants*)


(* ::Text:: *)
(*-- \[Gamma] := v_1.v_2  (Lorentz factor)*)
(*-- m[i] := m_i  (masses)*)
(*-- \[Nu] := m_1 m_2/(m_1+m_2)^2  (symmetric mass ratio)*)
(*-- M := (m_1+m_2)*)
(*--\[Mu]:=m_1 m_2/M*)
(*--\[Delta]:=(m_2- m_1)/M*)
(*-- mB := |b|  (modulus of impact parameter)*)
(*-- \[CapitalGamma] = E/M = Sqrt[1+2\[Nu](\[Gamma]-1)]*)
(*-- cE/cB[i] := C_{E^2/B^2,i}  (Wilson coefficients)*)
(*-- cEp/m,cBp/m := (C_{E^2/B^2,2} +/- C_{E^2/B^2,1})*)
(**)
(*-- \[Rho]V[i] := \[Rho].v_i*)
(*-- \[Epsilon]V[i] := \[Epsilon].v_i*)
(*-- b\[Epsilon] := b.\[Epsilon]*)
(*-- u[i] := u_i (retarded time in i'th rest frame)*)


(* ::Subsection:: *)
(*Vectors:*)


(* ::Text:: *)
(*v[i] := v_i  (velocities)*)
(*b := b_2-b_1  (impact parameter)*)


(* ::Section:: *)
(*Impulse \[CapitalDelta]p*)


imp := Sum[G^n*\[CapitalDelta]p[n],{n,3}] + O[G]^4;
impTidal := Sum[G^n*\[CapitalDelta]pTidal[n],{n,3}] + O[G]^4;


(* ::Subsection:: *)
(*1PM*)


\[CapitalDelta]p[1] = (b*(-2 + 4*\[Gamma]^2)*m[1]*m[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]);


\[CapitalDelta]pTidal[1] = 0;


(* ::Subsection:: *)
(*2PM*)


\[CapitalDelta]p[2] = m[1]^2*m[2]*((3*b*Pi*(-1 + 5*\[Gamma]^2))/(4*mB^3*Sqrt[-1 + \[Gamma]^2]) - (2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*v[1])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) +
   (2*(1 - 2*\[Gamma]^2)^2*v[2])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2)) + m[1]*m[2]^2*((3*b*Pi*(-1 + 5*\[Gamma]^2))/(4*mB^3*Sqrt[-1 + \[Gamma]^2]) -
   (2*(1 - 2*\[Gamma]^2)^2*v[1])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + (2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*v[2])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2)) ;


\[CapitalDelta]pTidal[2] = (45*Pi*b*m[1]*m[2]*(5*(-1 - 6*\[Gamma]^2 + 7*\[Gamma]^4)*cB[2]*m[1] + (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*cE[2]*m[1] + (5*(-1 - 6*\[Gamma]^2 + 7*\[Gamma]^4)*cB[1] + (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*cE[1])*m[2]))/(64*mB^7*Sqrt[-1 + \[Gamma]^2]);


(* ::Subsection:: *)
(*3PM*)


\[CapitalDelta]p[3] = m[1]^3*m[2]*((2*b*(-1 + 16*\[Gamma]^2*(-1 + \[Gamma]^2)^2))/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*\[Gamma]*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[1])/(2*mB^3*(-1 + \[Gamma]^2)^2) + (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[2])/(2*mB^3*(-1 + \[Gamma]^2)^2)) + 
 m[1]*m[2]^3*((2*b*(-1 + 16*\[Gamma]^2*(-1 + \[Gamma]^2)^2))/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[1])/(2*mB^3*(-1 + \[Gamma]^2)^2) + (3*Pi*\[Gamma]*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*v[2])/(2*mB^3*(-1 + \[Gamma]^2)^2)) + 
 m[1]^2*m[2]^2*(b*((32*Sqrt[-1 + \[Gamma]^2] - 4*\[Gamma]*(53 + \[Gamma]*(37*Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]*(60 + \[Gamma]*(26*Sqrt[-1 + \[Gamma]^2] + 5*\[Gamma]*(-9 + 2*\[Gamma]*(\[Gamma] - Sqrt[-1 + \[Gamma]^2])))))))/(3*mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
     (4*(6*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(3 + 2*\[Gamma]*(9*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-7 + 2*\[Gamma]*(-8*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(5 + 2*\[Gamma]*(-\[Gamma] + Sqrt[-1 + \[Gamma]^2])))))))*ArcCosh[\[Gamma]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
   (-1/48*(Pi*(72*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(1151 + 72*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-24*(139 + 21*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]*(3148 - 504*Sqrt[-1 + \[Gamma]^2] + 3*\[Gamma]*(-304 + 240*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(113 + 2*\[Gamma]*(-92 + 35*\[Gamma]) + 240*Sqrt[-1 + \[Gamma]^2])))))))/(mB^3*(-1 + \[Gamma]^2)^(5/2)) + 
     (Pi*\[Gamma]^2*(33 - 112*\[Gamma]^2 + 165*\[Gamma]^4 - 70*\[Gamma]^6)*ArcCosh[\[Gamma]])/(16*mB^3*(-1 + \[Gamma]^2)^3) + (Pi*\[Gamma]*(-5 + \[Gamma]*(76 + 5*\[Gamma]*(-30 + \[Gamma]*(12 + 7*\[Gamma]))))*Log[(1 + \[Gamma])/2])/(8*mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[1] + 
   ((Pi*(1151 + 72*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(-3336 + 72*Sqrt[-1 + \[Gamma]^2] + \[Gamma]*(3148 - 504*Sqrt[-1 + \[Gamma]^2] + 3*\[Gamma]*(-8*(38 + 21*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]*(113 + 240*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]*(-92 + 35*\[Gamma] + 120*Sqrt[-1 + \[Gamma]^2])))))))/(48*mB^3*(-1 + \[Gamma]^2)^(5/2)) + 
     (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*ArcCosh[\[Gamma]])/(16*mB^3*(-1 + \[Gamma]^2)^3) + (Pi*(5 - \[Gamma]*(76 + 5*\[Gamma]*(-30 + \[Gamma]*(12 + 7*\[Gamma]))))*Log[(1 + \[Gamma])/2])/(8*mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[2]);


\[CapitalDelta]pTidal[3] =(1/(8960*mB^8))*
  (3*m[1]*m[2]*((1/(-1 + \[Gamma]^2)^3)*(56*m[1]*m[2]*(1024*b*(-15*ArcCosh[\[Gamma]]*((32 + 474*\[Gamma]^2 + 440*\[Gamma]^4)*cB[1] + (33 + 474*\[Gamma]^2 + 440*\[Gamma]^4)*cE[1]) + 
         \[Gamma]*Sqrt[-1 + \[Gamma]^2]*(2*(2006 + 4733*\[Gamma]^2 + 392*\[Gamma]^4 - 52*\[Gamma]^6 + 16*\[Gamma]^8)*cB[1] + (4047 + 9426*\[Gamma]^2 + 804*\[Gamma]^4 - 104*\[Gamma]^6 + 32*\[Gamma]^8)*cE[1])) - 
       75*mB*Pi*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*(5*(-1 - 6*\[Gamma]^2 + 7*\[Gamma]^4)*cB[1] + (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*cE[1])*(\[Gamma]*v[1] - v[2]))) + 
    8*m[1]^2*((2048*b*(2*(1 + 15*\[Gamma]^2 - 96*\[Gamma]^4 + 80*\[Gamma]^6)*cB[2] + (-5 + 72*\[Gamma]^2 - 192*\[Gamma]^4 + 160*\[Gamma]^6)*cE[2]))/(-1 + \[Gamma]^2)^(3/2) - 
      (525*mB*Pi*(-1 + 2*\[Gamma]^2)*(5*(-1 - 6*\[Gamma]^2 + 7*\[Gamma]^4)*cB[2] + (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*cE[2])*(\[Gamma]*v[1] - v[2]))/(-1 + \[Gamma]^2)^2) - 
    (1/((1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*(2100*mB*Pi*(-1 + \[Gamma])*(-((-15984 + 33753*\[Gamma] - 21459*\[Gamma]^2 + 1850*\[Gamma]^3 + 1210*\[Gamma]^4 + 525*\[Gamma]^5 + 105*\[Gamma]^6)*cB[1]) + 
       (16272 - 33201*\[Gamma] + 22011*\[Gamma]^2 - 1528*\[Gamma]^3 - 944*\[Gamma]^4 - 105*\[Gamma]^5 + 315*\[Gamma]^6 + 210*\[Gamma]^7 + 42*\[Gamma]^8)*cE[1])*m[1]*m[2]*(\[Gamma]*v[1] - v[2])) + 
    (1/((-1 + \[Gamma])^2*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*(175*mB*Pi*(30*\[Gamma]*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*ArcCosh[\[Gamma]]*(7*(-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*cB[2] + (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*cE[2]) - 
       (-1 + \[Gamma])*((-1 + \[Gamma])*cB[2]*(-180775 + \[Gamma]*(535212 + \[Gamma]*(-543442 + \[Gamma]*(155292 + \[Gamma]*(28288 + \[Gamma]*(-11660 + \[Gamma]*(-1630 + \[Gamma]*(3716 + 1559*\[Gamma]))))))) + 840*(-1 + \[Gamma])*(1 + \[Gamma])^5*(1 + 3*\[Gamma]^2)*Log[(1 + \[Gamma])/2]) + 
         2*cE[2]*(92160 + \[Gamma]*(-360356 + \[Gamma]*(535057 + \[Gamma]*(-349541 + \[Gamma]*(65965 + \[Gamma]*(20415 + \[Gamma]*(-5645 + \[Gamma]*(-2463 + \[Gamma]*(1551 + 937*\[Gamma])))))))) + 60*(-1 + \[Gamma])*(1 + \[Gamma])^4*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*Log[(1 + \[Gamma])/2])))*m[1]*m[2]*
      (\[Gamma]*v[1] - v[2])) + (1/(-1 + \[Gamma]^2)^3)*(56*m[1]*m[2]*(1024*b*(-15*ArcCosh[\[Gamma]]*((32 + 474*\[Gamma]^2 + 440*\[Gamma]^4)*cB[2] + (33 + 474*\[Gamma]^2 + 440*\[Gamma]^4)*cE[2]) + 
         \[Gamma]*Sqrt[-1 + \[Gamma]^2]*(2*(2006 + 4733*\[Gamma]^2 + 392*\[Gamma]^4 - 52*\[Gamma]^6 + 16*\[Gamma]^8)*cB[2] + (4047 + 9426*\[Gamma]^2 + 804*\[Gamma]^4 - 104*\[Gamma]^6 + 32*\[Gamma]^8)*cE[2])) - 
       75*mB*Pi*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*(5*(-1 - 6*\[Gamma]^2 + 7*\[Gamma]^4)*cB[2] + (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*cE[2])*(v[1] - \[Gamma]*v[2]))) + 
    8*m[2]^2*((2048*b*(2*(1 + 15*\[Gamma]^2 - 96*\[Gamma]^4 + 80*\[Gamma]^6)*cB[1] + (-5 + 72*\[Gamma]^2 - 192*\[Gamma]^4 + 160*\[Gamma]^6)*cE[1]))/(-1 + \[Gamma]^2)^(3/2) + 
      (525*mB*Pi*(-1 + 2*\[Gamma]^2)*(5*(-1 - 6*\[Gamma]^2 + 7*\[Gamma]^4)*cB[1] + (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*cE[1])*(-v[1] + \[Gamma]*v[2]))/(-1 + \[Gamma]^2)^2)));


(* ::Section:: *)
(*Scattering angle \[Theta]*)


angle := \[CapitalGamma]*Sum[(G*M/mB)^n*\[Theta][n],{n,3}] + O[G]^4;
angleTidal := \[CapitalGamma]*Sum[(G*M)^n/mB^(n+4)*\[Theta]Tidal[n],{n,3}] + O[G]^4;


(* ::Subsection:: *)
(*1PM*)


\[Theta][1]=(2*(-1 + 2*\[Gamma]^2))/(-1 + \[Gamma]^2) ;


\[Theta]Tidal[1]=0;


(* ::Subsection:: *)
(*2PM*)


\[Theta][2]=(3*Pi*(-1 + 5*\[Gamma]^2))/(4*(-1 + \[Gamma]^2));


\[Theta]Tidal[2]=(45*Pi*(5*cBp*(-1 - 6*\[Gamma]^2 + 7*\[Gamma]^4) + cEp*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4) + cEm*(-11 + 30*\[Gamma]^2 - 35*\[Gamma]^4)*\[Delta] + cBm*(5 + 30*\[Gamma]^2 - 35*\[Gamma]^4)*\[Delta]))/(128*(-1 + \[Gamma]^2));


(* ::Subsection:: *)
(*3PM*)


\[Theta][3]=(4*(1 - 2*\[Gamma]^2)^2*\[Nu]*((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]]))/(3*(-1 + \[Gamma]^2)^3) + 
 ((-8*\[Gamma]*(25 + 14*\[Gamma]^2)*\[Nu])/3 + (2*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + 2*(-1 + \[Gamma])*\[Nu]))/(3*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) - (8*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]])/Sqrt[-1 + \[Gamma]^2])/(-1 + \[Gamma]^2);


\[Theta]Tidal[3]=(48/35)*((-2*(2*cBm*(1 + 15*\[Gamma]^2 - 96*\[Gamma]^4 + 80*\[Gamma]^6) + cEm*(-5 + 72*\[Gamma]^2 - 192*\[Gamma]^4 + 160*\[Gamma]^6))*\[Delta] + 2*cBp*(1 + 15*\[Gamma]^2 - 96*\[Gamma]^4 + 80*\[Gamma]^6)*(1 + \[Delta]^2) + cEp*(-5 + 72*\[Gamma]^2 - 192*\[Gamma]^4 + 160*\[Gamma]^6)*(1 + \[Delta]^2))/(-1 + \[Gamma]^2)^2 + 
   (14*\[Nu]*(\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(2*cBp*(2006 + 4733*\[Gamma]^2 + 392*\[Gamma]^4 - 52*\[Gamma]^6 + 16*\[Gamma]^8) + cEp*(4047 + 9426*\[Gamma]^2 + 804*\[Gamma]^4 - 104*\[Gamma]^6 + 32*\[Gamma]^8)) - 15*(cBp*(32 + 474*\[Gamma]^2 + 440*\[Gamma]^4) + cEp*(33 + 474*\[Gamma]^2 + 440*\[Gamma]^4))*ArcCosh[\[Gamma]]))/
    (-1 + \[Gamma]^2)^(7/2));


(* ::Section:: *)
(*Tidal effects on the waveform*)


(* ::Subsection:: *)
(*2PM*)


fTidal = -((1/((mB^2 + (-1 + \[Gamma]^2)*u[1]^2)^(9/2)*\[Rho]V[1]^3))*(12*G^2*m[1]*m[2]*(mB^4*(-7 + 5*\[Gamma]^2)*cE[1]*(\[Epsilon]V[2]*\[Rho]V[1] - \[Epsilon]V[1]*\[Rho]V[2])^2 - 
      2*(-1 + \[Gamma]^2)^2*u[1]^2*(u[1]^2*((15*(-cE[1] + 2*\[Gamma]^2*(cB[1] + cE[1]))*\[Epsilon]V[1]^2 - 10*\[Gamma]*(5*cB[1] + 2*cE[1])*\[Epsilon]V[1]*\[Epsilon]V[2] + 2*(10*cB[1] + 3*cE[1])*\[Epsilon]V[2]^2)*\[Rho]V[1]^2 + 
          4*\[Epsilon]V[1]*(5*\[Gamma]*(cB[1] + cE[1])*\[Epsilon]V[1] - (5*cB[1] + 3*cE[1])*\[Epsilon]V[2])*\[Rho]V[1]*\[Rho]V[2] + 6*cE[1]*\[Epsilon]V[1]^2*\[Rho]V[2]^2) + 15*(b\[Epsilon]*\[Rho]V[1] + u[2]*\[Epsilon]V[1]*\[Rho]V[2])*
         (u[2]*((-cE[1])*\[Epsilon]V[1] + 2*\[Gamma]^2*(cB[1] + cE[1])*\[Epsilon]V[1] - 2*\[Gamma]*cB[1]*\[Epsilon]V[2])*\[Rho]V[2] + b\[Epsilon]*((-cE[1])*\[Rho]V[1] + 2*\[Gamma]^2*(cB[1] + cE[1])*\[Rho]V[1] - 2*\[Gamma]*cB[1]*\[Rho]V[2])) + 
        10*u[1]*(u[2]*\[Rho]V[2]*((3*(cE[1] - 2*\[Gamma]^2*(cB[1] + cE[1]))*\[Epsilon]V[1]^2 + 2*\[Gamma]*(4*cB[1] + cE[1])*\[Epsilon]V[1]*\[Epsilon]V[2] - 2*cB[1]*\[Epsilon]V[2]^2)*\[Rho]V[1] - 2*\[Epsilon]V[1]*(\[Gamma]*(cB[1] + cE[1])*\[Epsilon]V[1] - cB[1]*\[Epsilon]V[2])*\[Rho]V[2]) + 
          b\[Epsilon]*((3*(cE[1] - 2*\[Gamma]^2*(cB[1] + cE[1]))*\[Epsilon]V[1] + \[Gamma]*(5*cB[1] + 2*cE[1])*\[Epsilon]V[2])*\[Rho]V[1]^2 + (\[Gamma]*(cB[1] - 2*cE[1])*\[Epsilon]V[1] - 2*cB[1]*\[Epsilon]V[2])*\[Rho]V[1]*\[Rho]V[2] + 2*cB[1]*\[Epsilon]V[1]*\[Rho]V[2]^2))) - 
      mB^2*(-1 + \[Gamma]^2)*(u[1]^2*((5*(cE[1] - 2*\[Gamma]^2*(cB[1] + cE[1]))*\[Epsilon]V[1]^2 + 10*\[Gamma]*(4*cB[1] + 3*cE[1])*\[Epsilon]V[1]*\[Epsilon]V[2] + 3*(-10*cB[1] + (-17 + 10*\[Gamma]^2)*cE[1])*\[Epsilon]V[2]^2)*\[Rho]V[1]^2 - 
          6*\[Epsilon]V[1]*(5*\[Gamma]*(cB[1] + cE[1])*\[Epsilon]V[1] + 10*\[Gamma]^2*cE[1]*\[Epsilon]V[2] - (5*cB[1] + 17*cE[1])*\[Epsilon]V[2])*\[Rho]V[1]*\[Rho]V[2] + 3*(-17 + 10*\[Gamma]^2)*cE[1]*\[Epsilon]V[1]^2*\[Rho]V[2]^2) - 
        5*(b\[Epsilon]*\[Rho]V[1] + u[2]*\[Epsilon]V[1]*\[Rho]V[2])*(u[2]*((-cE[1])*\[Epsilon]V[1] + 2*\[Gamma]^2*(cB[1] + cE[1])*\[Epsilon]V[1] - 2*\[Gamma]*cB[1]*\[Epsilon]V[2])*\[Rho]V[2] + b\[Epsilon]*((-cE[1])*\[Rho]V[1] + 2*\[Gamma]^2*(cB[1] + cE[1])*\[Rho]V[1] - 2*\[Gamma]*cB[1]*\[Rho]V[2])) - 
        10*u[1]*(u[2]*\[Rho]V[2]*(((cE[1] - 2*\[Gamma]^2*(cB[1] + cE[1]))*\[Epsilon]V[1]^2 + \[Gamma]*(5*cB[1] + 3*cE[1])*\[Epsilon]V[1]*\[Epsilon]V[2] - 3*cB[1]*\[Epsilon]V[2]^2)*\[Rho]V[1] - 3*\[Epsilon]V[1]*(\[Gamma]*(cB[1] + cE[1])*\[Epsilon]V[1] - cB[1]*\[Epsilon]V[2])*\[Rho]V[2]) + 
          b\[Epsilon]*(((cE[1] - 2*\[Gamma]^2*(cB[1] + cE[1]))*\[Epsilon]V[1] + \[Gamma]*(4*cB[1] + 3*cE[1])*\[Epsilon]V[2])*\[Rho]V[1]^2 - (\[Gamma]*(2*cB[1] + 3*cE[1])*\[Epsilon]V[1] + 3*cB[1]*\[Epsilon]V[2])*\[Rho]V[1]*\[Rho]V[2] + 3*cB[1]*\[Epsilon]V[1]*\[Rho]V[2]^2)))))) - 
  (1/((mB^2 + (-1 + \[Gamma]^2)*u[2]^2)^(9/2)*\[Rho]V[2]^3))*(12*G^2*m[1]*m[2]*(-5*b\[Epsilon]^2*(-1 + \[Gamma]^2)*(mB^2 - 6*(-1 + \[Gamma]^2)*u[2]^2)*\[Rho]V[2]*(2*\[Gamma]*cB[2]*\[Rho]V[1] + (cE[2] - 2*\[Gamma]^2*(cB[2] + cE[2]))*\[Rho]V[2]) + 
     mB^4*(-7 + 5*\[Gamma]^2)*cE[2]*(\[Epsilon]V[2]*\[Rho]V[1] - \[Epsilon]V[1]*\[Rho]V[2])^2 - 10*b\[Epsilon]*(-1 + \[Gamma]^2)*(mB^2*((-u[1])*\[Rho]V[1]*(\[Gamma]*cB[2]*\[Epsilon]V[2]*\[Rho]V[1] + \[Gamma]*cB[2]*\[Epsilon]V[1]*\[Rho]V[2] + (cE[2] - 2*\[Gamma]^2*(cB[2] + cE[2]))*\[Epsilon]V[2]*\[Rho]V[2]) + 
         u[2]*(3*cB[2]*\[Epsilon]V[2]*\[Rho]V[1]^2 - (3*\[Gamma]*cE[2]*\[Epsilon]V[2] + cB[2]*(3*\[Epsilon]V[1] + 2*\[Gamma]*\[Epsilon]V[2]))*\[Rho]V[1]*\[Rho]V[2] + (\[Gamma]*(4*cB[2] + 3*cE[2])*\[Epsilon]V[1] + (cE[2] - 2*\[Gamma]^2*(cB[2] + cE[2]))*\[Epsilon]V[2])*\[Rho]V[2]^2)) + 
       2*(-1 + \[Gamma]^2)*u[2]^2*(3*u[1]*\[Rho]V[1]*(\[Gamma]*cB[2]*\[Epsilon]V[2]*\[Rho]V[1] + \[Gamma]*cB[2]*\[Epsilon]V[1]*\[Rho]V[2] + (cE[2] - 2*\[Gamma]^2*(cB[2] + cE[2]))*\[Epsilon]V[2]*\[Rho]V[2]) - 
         u[2]*(2*cB[2]*\[Epsilon]V[2]*\[Rho]V[1]^2 - (2*\[Gamma]*cE[2]*\[Epsilon]V[2] + cB[2]*(2*\[Epsilon]V[1] - \[Gamma]*\[Epsilon]V[2]))*\[Rho]V[1]*\[Rho]V[2] + (\[Gamma]*(5*cB[2] + 2*cE[2])*\[Epsilon]V[1] + 3*(cE[2] - 2*\[Gamma]^2*(cB[2] + cE[2]))*\[Epsilon]V[2])*\[Rho]V[2]^2))) - 
     2*(-1 + \[Gamma]^2)^2*u[2]^2*(30*\[Gamma]^2*(cB[2] + cE[2])*\[Epsilon]V[2]^2*(u[1]*\[Rho]V[1] - u[2]*\[Rho]V[2])^2 + 20*cB[2]*u[2]*\[Epsilon]V[1]*((-u[1])*\[Rho]V[1] + u[2]*\[Rho]V[2])*((-\[Epsilon]V[2])*\[Rho]V[1] + \[Epsilon]V[1]*\[Rho]V[2]) - 
       10*\[Gamma]*\[Epsilon]V[2]*(u[1]*\[Rho]V[1] - u[2]*\[Rho]V[2])*(2*cE[2]*u[2]*(\[Epsilon]V[2]*\[Rho]V[1] - \[Epsilon]V[1]*\[Rho]V[2]) + cB[2]*(3*u[1]*\[Epsilon]V[1]*\[Rho]V[1] + u[2]*(2*\[Epsilon]V[2]*\[Rho]V[1] - 5*\[Epsilon]V[1]*\[Rho]V[2]))) + 
       3*cE[2]*(-5*u[1]^2*\[Epsilon]V[2]^2*\[Rho]V[1]^2 + 10*u[1]*u[2]*\[Epsilon]V[2]^2*\[Rho]V[1]*\[Rho]V[2] + u[2]^2*(-4*\[Epsilon]V[1]*\[Epsilon]V[2]*\[Rho]V[1]*\[Rho]V[2] + 2*\[Epsilon]V[1]^2*\[Rho]V[2]^2 + \[Epsilon]V[2]^2*(2*\[Rho]V[1]^2 - 5*\[Rho]V[2]^2)))) + 
     mB^2*(-1 + \[Gamma]^2)*(-5*u[1]^2*\[Epsilon]V[2]*(2*\[Gamma]*cB[2]*\[Epsilon]V[1] + (cE[2] - 2*\[Gamma]^2*(cB[2] + cE[2]))*\[Epsilon]V[2])*\[Rho]V[1]^2 - 10*u[1]*u[2]*\[Rho]V[1]*(cE[2]*\[Epsilon]V[2]*(3*\[Gamma]*\[Epsilon]V[2]*\[Rho]V[1] - 3*\[Gamma]*\[Epsilon]V[1]*\[Rho]V[2] - \[Epsilon]V[2]*\[Rho]V[2] + 2*\[Gamma]^2*\[Epsilon]V[2]*\[Rho]V[2]) + 
         cB[2]*(\[Epsilon]V[1] - \[Gamma]*\[Epsilon]V[2])*(3*\[Epsilon]V[1]*\[Rho]V[2] - \[Epsilon]V[2]*(3*\[Rho]V[1] + 2*\[Gamma]*\[Rho]V[2]))) + u[2]^2*(10*cB[2]*(\[Epsilon]V[1] - \[Gamma]*\[Epsilon]V[2])*\[Rho]V[2]*(3*\[Epsilon]V[1]*\[Rho]V[2] - \[Epsilon]V[2]*(3*\[Rho]V[1] + \[Gamma]*\[Rho]V[2])) + 
         cE[2]*(3*(17 - 10*\[Gamma]^2)*\[Epsilon]V[1]^2*\[Rho]V[2]^2 - 6*\[Epsilon]V[1]*\[Epsilon]V[2]*\[Rho]V[2]*((17 - 10*\[Gamma]^2)*\[Rho]V[1] + 5*\[Gamma]*\[Rho]V[2]) + \[Epsilon]V[2]^2*((51 - 30*\[Gamma]^2)*\[Rho]V[1]^2 + 30*\[Gamma]*\[Rho]V[1]*\[Rho]V[2] + 5*(-1 + 2*\[Gamma]^2)*\[Rho]V[2]^2))))));

